Beyond the EPICS: comprehensive Python IOC development with QueueIOC

Background and Purpose: Architectural deficiencies in EPICS lead to inefficiency in the development and application of EPICS IOCs. An unintrusive solution is replacing EPICS IOCs with more maintainable and flexible Python IOCs, only reusing the CA protocol of EPICS. While there are libraries like caproto and PCASPy that help to create Python IOCs, they still feel insufficient for more complex requirements. Methods: Noticing caput, caget and camonitor are just specialised combinations of requests/replies and notifications in client-server communication, by combining barebone caproto and event loops like those in server-like programs, the QueueIOC framework for Python IOCs is created, which has the potential to systematically reduce the development and maintenance cost of IOCs. Results: Examples based on QueueIOC are first given for workalikes of StreamDevice and asyn; also given are examples for "sequencer" applications, like those based on seq, include monochromators, motor anti-bumping and motor multiplexing. A QueueIOC-based framework for detector integration is presented in an accompanying paper. Also reported is a simple but expressive architecture for GUIs, as well as software to use with the ~/iocBoot convention which addresses some issues we find with a similar solution based on procServ.

==> anc/dcm_fill.sh <==
#!/bin/sh -
#
# $ (cd /opt/epics/motorSimIOC/iocBoot/iocMotorSim && \
#       ../../bin/linux-x86_64/motorSim ./st.cmd)
# $ (cd /opt/epics/optics/iocBoot/iocOptics && \
#       ../../bin/linux-x86_64/opticsApp /path/to/dcm_ioc.cmd)

caput IOC:m1.VELO 20.0
caput IOC:m2.VELO 20.0
caput -c IOC:m1 14.3
caput -c IOC:m2 11.6
caput IOC:KohzuUseSetBO Set
caput IOC:BraggTypeMO "Silicon"
caput IOC:BraggHAO 1
caput IOC:BraggKAO 1
caput IOC:BraggLAO 1
caput IOC:Kohzu_yOffsetAO 22.5
caput IOC:KohzuMode2MO "Freeze Z"
sleep 0.5
caput IOC:BraggEAO 8.004
caput IOC:KohzuUseSetBO Use
sleep 2.0
caput IOC:KohzuModeBO Auto
caget IOC:BraggERdbkAO



==> anc/dcm_ioc.cmd <==
#!../../bin/linux-x86_64/opticsApp

< envPaths

cd "${TOP}"
dbLoadDatabase "dbd/opticsApp.dbd"
opticsApp_registerRecordDeviceDriver pdbbase

dbLoadRecords("db/kohzuSeq.db","P=IOC:,M_THETA=m1,M_Y=m2,M_Z=m3,yOffLo=4,yOffHi=36")
iocInit
seq &kohzuCtl, "P=IOC:,M_THETA=m1,M_Y=m2,M_Z=m3,GEOM=2"



==> anc/figsrc/ioc-arch-a.dia <==
<?xml version="1.0" encoding="UTF-8"?>
<dia:diagram xmlns:dia="http://www.lysator.liu.se/~alla/dia/">
  <dia:diagramdata>
    <dia:attribute name="background">
      <dia:color val="#ffffffff"/>
    </dia:attribute>
    <dia:attribute name="pagebreak">
      <dia:color val="#000099ff"/>
    </dia:attribute>
    <dia:attribute name="paper">
      <dia:composite type="paper">
        <dia:attribute name="name">
          <dia:string>#A3#</dia:string>
        </dia:attribute>
        <dia:attribute name="tmargin">
          <dia:real val="2.8222"/>
        </dia:attribute>
        <dia:attribute name="bmargin">
          <dia:real val="2.8222"/>
        </dia:attribute>
        <dia:attribute name="lmargin">
          <dia:real val="2.8222"/>
        </dia:attribute>
        <dia:attribute name="rmargin">
          <dia:real val="2.8222"/>
        </dia:attribute>
        <dia:attribute name="is_portrait">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="scaling">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="fitto">
          <dia:boolean val="false"/>
        </dia:attribute>
      </dia:composite>
    </dia:attribute>
    <dia:attribute name="grid">
      <dia:composite type="grid">
        <dia:attribute name="dynamic">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="width_x">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="width_y">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="visible_x">
          <dia:int val="1"/>
        </dia:attribute>
        <dia:attribute name="visible_y">
          <dia:int val="1"/>
        </dia:attribute>
        <dia:composite type="color"/>
      </dia:composite>
    </dia:attribute>
    <dia:attribute name="color">
      <dia:color val="#d8e5e5ff"/>
    </dia:attribute>
    <dia:attribute name="guides"/>
    <dia:attribute name="guide_color">
      <dia:color val="#00ff00ff"/>
    </dia:attribute>
    <dia:attribute name="display">
      <dia:composite type="display">
        <dia:attribute name="antialiased">
          <dia:boolean val="false"/>
        </dia:attribute>
        <dia:attribute name="snap-to-grid">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="snap-to-guides">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="snap-to-object">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="show-grid">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="show-guides">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="show-connection-points">
          <dia:boolean val="true"/>
        </dia:attribute>
      </dia:composite>
    </dia:attribute>
  </dia:diagramdata>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="true" active="true">
    <dia:object type="Standard - Box" version="0" id="O0">
      <dia:attribute name="obj_pos">
        <dia:point val="8,19"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="7.95,18.95;17.05,22.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="8,19"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="9"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#cce6ffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O1">
      <dia:attribute name="obj_pos">
        <dia:point val="12.5,20.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="9.33875,20.0388;15.6613,20.9612"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Main event loop#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="12.5,20.7737"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O0" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O2">
      <dia:attribute name="obj_pos">
        <dia:point val="8,13"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="7.95,12.95;17.05,16.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="8,13"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="9"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#aaf3ceff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O3">
      <dia:attribute name="obj_pos">
        <dia:point val="12.5,14.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="8.28375,14.0388;16.7163,14.9612"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Channel Access layer#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="12.5,14.7737"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O2" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O4">
      <dia:attribute name="obj_pos">
        <dia:point val="13,16"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="12.7632,15.95;13.2368,19.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="13,16"/>
        <dia:point val="13,19"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="start_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_length">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_width">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O5">
      <dia:attribute name="obj_pos">
        <dia:point val="13,22"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="12.7632,21.95;13.2368,25.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="13,22"/>
        <dia:point val="13,25"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="start_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_length">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_width">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O6">
      <dia:attribute name="obj_pos">
        <dia:point val="8,25"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="7.95,24.95;17.05,28.05"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="8,25"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="9"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="3"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="0.10000000149011612"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#f0e0ffff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O7">
      <dia:attribute name="obj_pos">
        <dia:point val="12.5,26.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="10.015,25.5449;14.985,27.4551"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Underlying
control layer#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="12.5,26.2799"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O6" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O8">
      <dia:attribute name="obj_pos">
        <dia:point val="12.5,17.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="5.1325,17.0388;12.5,17.9612"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Requests &amp; replies#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="12.5,17.7737"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="2"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O9">
      <dia:attribute name="obj_pos">
        <dia:point val="12.5,23.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="5.1325,23.0388;12.5,23.9612"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Requests &amp; replies#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="12.5,23.7737"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="2"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O10">
      <dia:attribute name="obj_pos">
        <dia:point val="14,25"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="13.7632,21.95;14.2368,25.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="14,25"/>
        <dia:point val="14,22"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O11">
      <dia:attribute name="obj_pos">
        <dia:point val="14,19"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="13.7632,15.95;14.2368,19.05"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="14,19"/>
        <dia:point val="14,16"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.25"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O12">
      <dia:attribute name="obj_pos">
        <dia:point val="14.5,17.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="14.5,17.0388;19.445,17.9612"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Notifications#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="14.5,17.7737"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="0"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O13">
      <dia:attribute name="obj_pos">
        <dia:point val="14.5,23.5"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="14.5,23.0388;19.445,23.9612"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#Notifications#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.98777773976325989"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="14.5,23.7737"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="0"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
  </dia:layer>
</dia:diagram>


==> anc/figsrc/lower-bound.tex <==
\input{utils.tex}
\input{verb.tex}
\usepackage{fontspec}
\setmonofont{Latin Modern Mono Light}
\begin{document}
\begin{CVerbatim}
\sub{(a)}\cmr{ihep-pkg \texttt{.spec} packaging script for the ADmarCCD IOC (apart from this file, corresponding}
\cmr{entries also need to be added to \texttt{\textbf{misc/SHA512SUMS/main}} and \texttt{\textbf{misc/pkgs/epics}}, each being a}
\cmr{one-line change):}
%define repo \textbf{ADmarCCD}
%define commit \textbf{8f62ac54}
%\{meta name \textbf{license=EPICS github=areaDetector version=2_3,2.commit}\}
Summary:        \textbf{EPICS - Rayonix MarCCD detectors}
%\{inherit ad + deps\}
%description
%\{inherit ad\}
\end{CVerbatim}

\begin{CVerbatim}
\sub{(b)}\cmr{How to configure the ADXspress3 IOC (besides \texttt{iocXspress3}, backward compatibility with the}
\cmr{upstream versions is also provided by the \texttt{iocXsp3QD} and \texttt{iocXsp3CARS} subdirectories):}
\cm{$} cd /path/to/ADXspress3/iocs/xspress3IOC/iocBoot/iocXspress3
\cm{$} cp -r \textbf{/etc/xspress3/calibration/initial/settings} cfg-\textbf{$\{XSP3CHANS\}}ch
\cm{$} ./xsp3-chan.sh \textbf{$\{XSP3CHANS\}}
\cmr{(Now edit \texttt{st.cmd}: in particular, change the values of \texttt{\textbf{$\{XSP3CARDS\}}}/\texttt{\textbf{$\{XSP3CHANS\}}} therein.)}
\end{CVerbatim}

\begin{CVerbatim}
\sub{(c)}\cmr{Example usage of the command-line interface provided by MambaPlanner:}
\cmr{(A simple grid scan, using \texttt{grid_scan()} from Bluesky.)}
P.grid_scan(\textbf{[D.xsp3], M.m2, -1, 1, 3, M.m1, -4, 4, 5})
\cmr{(A fly scan with largely the same parameters.)}
P.fly_grid(\textbf{[D.xsp3], M.m2, -1, 1, 3, M.m1, -4, 4, 5, duty = 0.5, period = 0.5})
\cmr{(A software-based fly scan, using the Bubo mechanism in Mamba.)}
P.sfly_grid(\textbf{[D.xsp3], M.m2, -1, 1, 3, M.m1, -4, 4, 5, pad = 0.5})
\end{CVerbatim}
\end{document}



==> anc/figsrc/mono-hr-c.dot <==
digraph hr {
	calcMovements -> moveHR, waitForCmndEnter;
	checkAutoMode -> checkDone, waitForCmnd;
	checkDone -> updateRdbk, waitForCmndEnter;
	chkMotorLimits -> chkMotorLimitsExit;
	chkMotorLimitsExit -> chkMotorLimits, waitForCmndEnter;
	dInputChanged -> thChanged;
	eChanged -> lChanged;
	init -> initSequence;
	initSequence -> chkMotorLimits, dInputChanged, thChanged, updateRdbk;
	lChanged -> thChanged;
	motorsStopped -> waitForCmndEnter;
	moveHR -> updateRdbk, waitForCmndEnter;
	phiLimits -> checkDone;
	stopHR -> stoppedHRWait;
	stoppedHRWait -> updateRdbk;
	thChanged -> calcMovements;
	tweak -> calcMovements, eChanged, lChanged, thChanged;
	updateRdbkAfterDelay -> updateRdbk;
	updateRdbk -> motorsStopped, stopHR, updateRdbkAfterDelay;
	waitForCmnd -> calcMovements, checkAutoMode, dInputChanged, eChanged,
		lChanged, phiLimits, thChanged, tweak, updateRdbk, waitForCmndEnter;
	waitForCmndEnter -> initSequence, waitForCmnd;
}



==> anc/figsrc/mono-hr.tex <==
\input{utils.tex}
\input{verb.tex}
\usepackage{graphicx, tikz}
\geometry{landscape}
\usetikzlibrary{calc, math}
\DefineVerbatimEnvironment{CSaveVerbatim}{SaveVerbatim}{commandchars = {\\\{\}}}

\begin{document}
\begin{CSaveVerbatim}{mono-phis}
\sub{(b)}>>> mono_phis("rtheta2", "hr_symm",
              0.08810277177010256, 0.08810277177010256,
              energy = 14414.0, theta1 = 77.5064665)
\{'energy': 14414.0, 'theta1': 77.5064665,
 'phi1': 77.5064665, 'lambda': 0.08601651061468017,
 'theta2': 77.50639048852325, 'phi2': 77.50646762119422\}
\end{CSaveVerbatim}

\noindent\raisebox{-0.48em}{\begin{tikzpicture}[>=stealth]
\tikzmath{\r = 1.5; \d = 0.05; \x = \r * cos(30); \y = \r * sin(30);}
\node (l) at (0, 0) {$\lambda$};
\node (e) at (\x, \y) {$E$}; \node (t1) at (-\x, \y) {$\theta_1$};
\node (p2) at (-\x, -\y) {$\varphi_2$}; \node (t2) at (\x, -\y) {$\theta_2$};
\node (p1) at (-\x * 2, \y) {$\varphi_1$}; \coordinate (s) at (0, \d);
\coordinate (y) at (-\x / 2, 0); \coordinate (la) at (l.west);
\coordinate (t1a) at (t1.south east); \coordinate (p2a) at (p2.north east);
\draw [<->] (l) -- (e); \draw [<->] (l) -- (t2); \draw [<->] (t1) -- (p1);
\draw ($(la) + (s)$) -- ($(y) + (s)$) -- ($(t1a) + (s)$)
	($(t1a) - (s)$) -- ($(y) - (s)$) -- ($(p2a) - (s)$);
\draw [->] ($(y) + (s)$) -- ($(p2a) + (s)$);
\draw [->] ($(y) - (s)$) -- ($(la) - (s)$);
\node at ($(p1) + (-0.9, 0.6)$) {\large(a)};
\end{tikzpicture}}
\hspace{4em}
\BUseVerbatim{mono-phis}

\noindent\rlap{\hspace{0.3em}\raisebox{26.9em}{\large(c)}}%
\includegraphics[width = 0.7\textwidth]{mono-hr-c}
\end{document}



==> anc/figsrc/qbumper-sim.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{CVerbatim}
from caproto.server import template_arg_parser
from queue_iocs.qioc_seq import QFuncbumperIOCBase

\cm{# Declare the names of motors and constraint constants. IOC classes with the}
\cm{# `Base' suffix generally provide a `make_ioc()' function that creates the}
\cm{# desired subclass when passed the corresponding information.}
class BumperSimIOC(QFuncbumperIOCBase.make_ioc(["m1", "m2", "m3"])):
    _params = ["d12", "d23"]

\cm{# Declare the anti-bumping constraints. In this case `my_cons()' is reused:}
\cm{# the constraints expand to `m2 - m1 >= d12' and `m3 - m2 >= d23'.}
@BumperSimIOC.constrain(("m1", "m2"), ("d12",))
@BumperSimIOC.constrain(("m2", "m3"), ("d23",))
def my_cons(m1, m2, d12):
    return m2 - m1 >= d12

def make_bumpsim(pvs, params, **options):
    pvs = [options["macros"]["motor"] + pv for pv in pvs]
    return BumperSimIOC(pvs, params, **options)

def parse_bumpsim(*argv):
    parser, split_args = template_arg_parser(
        desc = "", default_prefix = "bumper_sim:",
        macros = \{"motor": "IOC:"\}
    )
    return split_args(parser.parse_args(argv))

if __name__ == "__main__":
    import sys
    \cm{# PV suffixes and actual values of constraint constants.}
    pvs, params = ["m1", "m2", "m3"], [1.0, 1.0]
    ioc_options, run_options = parse_bumpsim(*sys.argv[1:])
    make_bumpsim(pvs, params, **ioc_options).run(**run_options)
\end{CVerbatim}
\end{document}



==> anc/figsrc/qscan-b2985.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{CVerbatim}
\cm{# Usage: python3 -m queue_iocs.qscan_b2985 \bs}
\cm{#    --list-pvs --prefix b2985: --addr 169.254.5.2}

from caproto.server import template_arg_parser
from queue_iocs.qioc_base import QIOMixin, QScanIOC, pvpropertyq, pvpropertyr
from queue_iocs.qioc_utils import TimedRWPair, ack_except, non_fatal

cmd_map = \{
    "current_value": b":READ:ARR:CURR",
    "voltage_range": b":SOUR:VOLT:RANG",
    "voltage_value": b":SOUR:VOLT",
\}

class B2985IOC(QIOMixin, QScanIOC):
    current_value = pvpropertyr(value = 0.0)
    voltage_range = pvpropertyq(value = 0.0)
    voltage_value = pvpropertyq(value = 0.0)

    def send_recv(self, cmd):
        return float(self._io.sendrecv(cmd))

    def on_init(self):
        for k in cmd_map:
            with non_fatal():
                self.qwrite(k, self.send_recv(cmd_map[k] + b"?"))

    def on_scan(self):
        for k in ["current_value"]:
            with non_fatal():
                self.qwrite(k, self.send_recv(cmd_map[k] + b"?"))

    def on_req(self, reply, req):
        with ack_except(reply, req):
            req[-1] = self.send_recv(cmd_map[req[0]] + b" %f" % req[-1])

def make_b2985(**options):
    return B2985IOC(TimedRWPair.fromnet
        ((options["macros"]["addr"], 5025), eol = (b"\bs{}n", b"\bs{}n")), **options)

def parse_b2985(*argv):
    parser, split_args = template_arg_parser\bs
        (desc = "", default_prefix = "b2985:", macros = \{"addr": "127.0.0.1"\})
    return split_args(parser.parse_args(argv))

if __name__ == "__main__":
    import sys
    ioc_options, run_options = parse_b2985(*sys.argv[1:])
    make_b2985(**ioc_options).run(**run_options)
\end{CVerbatim}
\end{document}



==> anc/figsrc/qscan-hfda.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{Verbatim}
class PyHfda(object):
    def __init__(self, io):
        self._io = io

    def send_cmd(self, cmd, erep = b""):
        erep = erep or cmd
        cmd += b"%c" % chk_sum8(cmd[2:])
        erep += b"%c" % chk_sum8(erep[2:])
        self._io.recvany()
        self._io.sendall(cmd)
        rep = self._io.recvall(len(cmd))
        assert rep == erep, (rep.hex(" "), erep.hex(" "))

    def send_enable(self, enable):
        self.send_cmd(b"\x55\xAA\x03" + (b"\x01" if enable else b"\x00"))

    def send_current(self, value, typ, ver):
        header = b"\x55\xAA\x05" + {"current": b"\x04", "power": b"\x01"}[typ]
        self.send_cmd(header + struct.pack(">H", value),
            header + struct.pack(">H", value if ver else 0))

    def read_state(self):
        self._io.recvany()
        self._io.sendall(b"\x55\xAA\x04\x04\x00\x08")
        rep = self._io.recvall(22)
        state = dict(zip([
            "addr", "len", "current_rbv", "power_rbv",
            "ld_temp", "xtal_temp", "house_temp", "emergency",
            "interlock", "_", "ld_hot", "xtal_hot", "house_hot",
            "current_val", "power_val", "lock_shift", "chk"
        ], struct.unpack(">HBHHBBBBBBBBBHHBB", rep)))
        assert [state.pop(k) for k in ["addr", "len", "chk"]] == \
            [0x55AA, 0x13, chk_sum8(rep[2 : -1])], rep.hex(" ")
        state.pop("_")
        return state

def make_hfda(**options):
    io = PyHfda(prep_hfda(**options))
    state = {"enable_val": 0, "current_val": 0, "power_val": 0}
    io.send_enable(0)
    time.sleep(HfdaIOCBase._req_delay)
    try:
        state.update(io.read_state())
    except BlockingIOError:
        pass
    try:
        io.send_current(1, "current", 1)
        ver = 1
    except AssertionError:
        io.send_current(1, "current", 0)
        ver = 0
    time.sleep(HfdaIOCBase._req_delay)
    io.send_current(state["current_val"], "current", ver)
    time.sleep(HfdaIOCBase._req_delay)
    return HfdaIOCBase.make_ioc(state,
        (ver, int("current_rbv" in state)))(io, **options)
\end{Verbatim}
\end{document}



==> anc/figsrc/s6-epics.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{CVerbatim}
\sub{(a)}\cmr{(\texttt{~/iocBoot} configuration.)}
\cmr{\texttt{~/iocBoot/run-motorsim.sh}, with executable permission:}
#!/bin/sh -e
cd /opt/epics/motorSimIOC/iocBoot/iocMotorSim
exec ../../bin/linux-x86_64/motorSim ./st.cmd
\cmr{\texttt{~/iocBoot/run-qmhub.sh}, with executable permission:}
#!/bin/sh -e
exec python3 -u ~/mamba/docs/raman_ioc.py --list-pvs \bs
    --prefix B5: --motor IOC: --hub B5: --mods 1
\cmr{\texttt{~/iocBoot/run-qmhub.rc}:}
ipcmode=ro
\cmr{\texttt{~/iocBoot/run-s6.sh}, with executable permission:}
#!/bin/sh -e
exec python3 -um queue_iocs.qioc_s6 --list-pvs --prefix s6_epics:
\cmr{\texttt{~/iocBoot/run-s6.rc}:}
ipcmode=noipc
\end{CVerbatim}

\begin{CVerbatim}
\sub{(b)}\cmr{(Usage of s6-epics commands.)}
\cmr{Initialise s6-epics for the current user (only needs to be done once after installation of s6-epics):}
\cm{$} sudo ioc init $\{USER\}
\cmr{Let the specified IOCs be started automatically upon system booting (cf. also \texttt{ioc disable}):}
\cm{$} ioc enable motorsim qmhub s6
\cmr{Start the specified IOCs now (cf. also \texttt{ioc stop}, which will wait until all specified IOC processes}
\cmr{have exited: Python IOCs, marked by \texttt{ipcmode=ro} or \texttt{ipcmode=noipc}, are stopped with the Unix}
\cmr{signal \texttt{SIGINT}; EPICS IOCs are stopped by EOF, the end-of-file marker):}
\cm{$} ioc start motorsim qmhub s6
\cmr{Connect to the specified IOC and interact with it (cannot be used on IOCs with \texttt{ipcmode=noipc};}
\cmr{the latter is intended for the \texttt{qioc_s6} IOC, which should not be used to manage itself; Python}
\cmr{IOCs based on caproto do not accept command-line inputs, and are marked by \texttt{ipcmode=ro}):}
\cm{$} ioc connect motorsim
\end{CVerbatim}
\end{document}



==> anc/figsrc/submit-notify-a.dia <==
<?xml version="1.0" encoding="UTF-8"?>
<dia:diagram xmlns:dia="http://www.lysator.liu.se/~alla/dia/">
  <dia:diagramdata>
    <dia:attribute name="background">
      <dia:color val="#ffffffff"/>
    </dia:attribute>
    <dia:attribute name="pagebreak">
      <dia:color val="#000099ff"/>
    </dia:attribute>
    <dia:attribute name="paper">
      <dia:composite type="paper">
        <dia:attribute name="name">
          <dia:string>#A4#</dia:string>
        </dia:attribute>
        <dia:attribute name="tmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="bmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="lmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="rmargin">
          <dia:real val="2.8222000598907471"/>
        </dia:attribute>
        <dia:attribute name="is_portrait">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="scaling">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="fitto">
          <dia:boolean val="false"/>
        </dia:attribute>
      </dia:composite>
    </dia:attribute>
    <dia:attribute name="grid">
      <dia:composite type="grid">
        <dia:attribute name="dynamic">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="width_x">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="width_y">
          <dia:real val="1"/>
        </dia:attribute>
        <dia:attribute name="visible_x">
          <dia:int val="1"/>
        </dia:attribute>
        <dia:attribute name="visible_y">
          <dia:int val="1"/>
        </dia:attribute>
        <dia:composite type="color"/>
      </dia:composite>
    </dia:attribute>
    <dia:attribute name="color">
      <dia:color val="#d8e5e5ff"/>
    </dia:attribute>
    <dia:attribute name="guides">
      <dia:composite type="guide">
        <dia:attribute name="position">
          <dia:real val="0"/>
        </dia:attribute>
        <dia:attribute name="orientation">
          <dia:int val="0"/>
        </dia:attribute>
      </dia:composite>
    </dia:attribute>
    <dia:attribute name="guide_color">
      <dia:color val="#00ff00ff"/>
    </dia:attribute>
    <dia:attribute name="display">
      <dia:composite type="display">
        <dia:attribute name="antialiased">
          <dia:boolean val="false"/>
        </dia:attribute>
        <dia:attribute name="snap-to-grid">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="snap-to-guides">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="snap-to-object">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="show-grid">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="show-guides">
          <dia:boolean val="true"/>
        </dia:attribute>
        <dia:attribute name="show-connection-points">
          <dia:boolean val="true"/>
        </dia:attribute>
      </dia:composite>
    </dia:attribute>
  </dia:diagramdata>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="false"/>
  <dia:layer name="Background" visible="true" connectable="true" active="true">
    <dia:object type="Standard - Box" version="0" id="O0">
      <dia:attribute name="obj_pos">
        <dia:point val="5,7"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="5,7;10,9"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="5,7"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="5"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="2"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="1.1754943508222875e-38"/>
      </dia:attribute>
      <dia:attribute name="border_color">
        <dia:color val="#ffffffff"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#e6e6e6ff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O1">
      <dia:attribute name="obj_pos">
        <dia:point val="5,11"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="5,11;10,13"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="5,11"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="5"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="2"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="1.1754943508222875e-38"/>
      </dia:attribute>
      <dia:attribute name="border_color">
        <dia:color val="#ffffffff"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#e6e6e6ff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O2">
      <dia:attribute name="obj_pos">
        <dia:point val="1.5,15"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="1.5,15;6.5,17"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="1.5,15"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="5"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="2"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="1.1754943508222875e-38"/>
      </dia:attribute>
      <dia:attribute name="border_color">
        <dia:color val="#ffffffff"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#e6e6e6ff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Box" version="0" id="O3">
      <dia:attribute name="obj_pos">
        <dia:point val="8.5,15"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="8.5,15;13.5,17"/>
      </dia:attribute>
      <dia:attribute name="elem_corner">
        <dia:point val="8.5,15"/>
      </dia:attribute>
      <dia:attribute name="elem_width">
        <dia:real val="5"/>
      </dia:attribute>
      <dia:attribute name="elem_height">
        <dia:real val="2"/>
      </dia:attribute>
      <dia:attribute name="border_width">
        <dia:real val="1.1754943508222875e-38"/>
      </dia:attribute>
      <dia:attribute name="border_color">
        <dia:color val="#ffffffff"/>
      </dia:attribute>
      <dia:attribute name="inner_color">
        <dia:color val="#e6e6e6ff"/>
      </dia:attribute>
      <dia:attribute name="show_background">
        <dia:boolean val="true"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O4">
      <dia:attribute name="obj_pos">
        <dia:point val="7.5,9"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="7.3191,8.975;7.6809,11.025"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="7.5,9"/>
        <dia:point val="7.5,11"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="start_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_length">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="start_arrow_width">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O0" connection="6"/>
        <dia:connection handle="1" to="O1" connection="1"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O5">
      <dia:attribute name="obj_pos">
        <dia:point val="5,13"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="1.46589,12.9659;5.03411,15.0341"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="5,13"/>
        <dia:point val="1.5,15"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O1" connection="5"/>
        <dia:connection handle="1" to="O2" connection="0"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O6">
      <dia:attribute name="obj_pos">
        <dia:point val="5,13"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="4.96589,12.9659;8.53411,15.0341"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="5,13"/>
        <dia:point val="8.5,15"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O1" connection="5"/>
        <dia:connection handle="1" to="O3" connection="0"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O7">
      <dia:attribute name="obj_pos">
        <dia:point val="13.5,15"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="9.96589,12.9659;13.5341,15.0341"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="13.5,15"/>
        <dia:point val="10,13"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O3" connection="2"/>
        <dia:connection handle="1" to="O1" connection="7"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Line" version="0" id="O8">
      <dia:attribute name="obj_pos">
        <dia:point val="6.5,15"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="6.46589,12.9659;10.0341,15.0341"/>
      </dia:attribute>
      <dia:attribute name="conn_endpoints">
        <dia:point val="6.5,15"/>
        <dia:point val="10,13"/>
      </dia:attribute>
      <dia:attribute name="numcp">
        <dia:int val="1"/>
      </dia:attribute>
      <dia:attribute name="line_width">
        <dia:real val="0.05000000074505806"/>
      </dia:attribute>
      <dia:attribute name="end_arrow">
        <dia:enum val="22"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_length">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:attribute name="end_arrow_width">
        <dia:real val="0.25"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O2" connection="2"/>
        <dia:connection handle="1" to="O1" connection="7"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O9">
      <dia:attribute name="obj_pos">
        <dia:point val="7.5,8"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="5.8975,7.605;9.1025,8.395"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#backend#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="80" name="Helvetica-Bold"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.84666663408279419"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="7.5,8.235"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O0" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O10">
      <dia:attribute name="obj_pos">
        <dia:point val="4,16"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="2.69375,15.605;5.30625,16.395"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#widget#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="80" name="Helvetica-Bold"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.84666663408279419"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="4,16.235"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O2" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O11">
      <dia:attribute name="obj_pos">
        <dia:point val="11,16"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="9.69375,15.605;12.3062,16.395"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#widget#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="80" name="Helvetica-Bold"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.84666663408279419"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="11,16.235"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O3" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O12">
      <dia:attribute name="obj_pos">
        <dia:point val="7.5,12"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="5.62,11.605;9.38,12.395"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#main loop#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="80" name="Helvetica-Bold"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.84666663408279419"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="7.5,12.235"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
      <dia:connections>
        <dia:connection handle="0" to="O1" connection="8"/>
      </dia:connections>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O13">
      <dia:attribute name="obj_pos">
        <dia:point val="5,14"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="4.27875,13.7037;5.72125,14.2962"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#notify#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.63499997556209564"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="5,14.1762"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
    <dia:object type="Standard - Text" version="1" id="O14">
      <dia:attribute name="obj_pos">
        <dia:point val="10,14"/>
      </dia:attribute>
      <dia:attribute name="obj_bb">
        <dia:rectangle val="9.1275,13.7037;10.8725,14.2962"/>
      </dia:attribute>
      <dia:attribute name="text">
        <dia:composite type="text">
          <dia:attribute name="string">
            <dia:string>#submit#</dia:string>
          </dia:attribute>
          <dia:attribute name="font">
            <dia:font family="sans" style="0" name="Helvetica"/>
          </dia:attribute>
          <dia:attribute name="height">
            <dia:real val="0.63499997556209564"/>
          </dia:attribute>
          <dia:attribute name="pos">
            <dia:point val="10,14.1762"/>
          </dia:attribute>
          <dia:attribute name="color">
            <dia:color val="#000000ff"/>
          </dia:attribute>
          <dia:attribute name="alignment">
            <dia:enum val="1"/>
          </dia:attribute>
        </dia:composite>
      </dia:attribute>
      <dia:attribute name="valign">
        <dia:enum val="2"/>
      </dia:attribute>
    </dia:object>
  </dia:layer>
</dia:diagram>


==> anc/figsrc/utils.tex <==
\documentclass{article}
\usepackage{geometry}
\geometry{a4paper, hmargin = {2.5cm, 2cm}}
\pagestyle{empty}



==> anc/figsrc/verb.tex <==
\usepackage{fancyvrb, xcolor}
\DefineVerbatimEnvironment{CVerbatim}{Verbatim}{commandchars = {\\\{\}}}
\addtolength{\parskip}{6pt}
\newcommand{\sub}[1]{\noindent\llap{\large\textrm{#1}\hspace{0.36cm}}}
\newcommand*{\cm}[1]{\textcolor{black!66}{#1}}
\newcommand*{\cmr}[1]{\cm{\rmfamily\itshape#1}}
\newcommand*{\bs}{\char92}



==> anc/hr_bug.py <==
#!/usr/bin/python3

import datetime
import random
import time
from epics import caget, caput

setpoint, moving = "IOC:HR1_EAO", "IOC:HR1_Moving"
dmov1, dmov2 = "IOC:m1.DMOV", "IOC:m2.DMOV"
values, period = [9.6586, 9.65865], (0.2, 2.0)

while True:
    state = [caget(moving), caget(dmov1), caget(dmov2), random.choice(values)]
    if bool(state[0]) == bool(state[1] and state[2]):
        break
    print(datetime.datetime.now().strftime("%Y-%m-%d %H:%M:%S.%f"), state)
    caput(setpoint, state[3])
    time.sleep(random.uniform(*period))



==> anc/hr_fill.sh <==
#!/bin/sh -
#
# $ (cd /opt/epics/motorSimIOC/iocBoot/iocMotorSim && \
#       ../../bin/linux-x86_64/motorSim ./st.cmd)
# $ (cd /opt/epics/optics/iocBoot/iocOptics && \
#       ../../bin/linux-x86_64/opticsApp /path/to/hr_ioc.cmd)

caput -c IOC:m1 0.0
caput -c IOC:m2 0.0
caput IOC:HR1_UseSetBO Set
caput IOC:HR1_1TypeMO "Silicon"
caput IOC:HR1_H1AO 1
caput IOC:HR1_K1AO 1
caput IOC:HR1_L1AO 1
caput IOC:HR1_2TypeMO "Silicon"
caput IOC:HR1_H2AO 1
caput IOC:HR1_K2AO 1
caput IOC:HR1_L2AO 1
caput IOC:HR1_GeomMO "Symmetric"
caput IOC:HR1_Mode2MO "Theta1 and 2"
sleep 0.5
caput IOC:HR1_EAO 9.6586
sleep 0.5
caput IOC:HR1_UseSetBO Use
caput IOC:HR1_ModeBO Auto
caget IOC:HR1_ERdbkAO



==> anc/hr_ioc.cmd <==
#!../../bin/linux-x86_64/opticsApp

< envPaths

cd "${TOP}"
dbLoadDatabase "dbd/opticsApp.dbd"
opticsApp_registerRecordDeviceDriver pdbbase

dbLoadRecords("db/hrSeq.db","P=IOC:,N=1,M_PHI1=m1,M_PHI2=m2")
iocInit
seq &hrCtl, "P=IOC:,N=1,M_PHI1=m1,M_PHI2=m2"



==> anc/optics_bugs.txt <==
1. The hrCtl IOC for high-resolution monochromators may, on certain
   conditions, be stuck in a state where `caput ${P}HR${N}_EAO
   ${energy_val}' does not result in the motors moving when
   ${P}HR${N}_ModeBO has already been set to 1 (`Auto'); in this
   state ${P}HR${N}_Moving does not turn back to 0 even though all
   motors have stopped (${P}${M}.DMOV turned back to 1).  This can be
   reproduced with the example IOC `hr_ioc.cmd': after it is started
   and initialised with `hr_fill.sh' (see the comments in the latter
   for detailed hints), the bug can be triggered with `hr_bug.py'.

2. The kohzuCtl IOC for double-crystal monochromators, with
   ${P}KohzuModeBO set to 1 (`Auto'), when asked to move to the same
   energy value as where it already is, ${P}KohzuMoving does not turn
   back to 0, even after all ${P}${M}.DMOV have turned back to 1; put
   callbacks, eg. with `caput -c ${P}BraggEAO ...', do not return.
   This can be reproduced with the example IOC `dcm_ioc.cmd': after
   it is started and initialised with `dcm_fill.sh' (see the comments
   in the latter for detailed hints), the bug can be triggered with
   two consecutive invocations of `caput -c IOC:BraggEAO 8.004'.

3. The Tender X-Ray Spectroscopy (BD) beamline of HEPS uses a
   double-crystal monochromator which differs from what kohzuCtl and
   qmono_dcm are used for in 3 aspects: the geometry (the z1 and z2
   axes), an energy correction applied (cf. the customised mono_theta()
   in qmono_bd), and the use of the experimental SIRIUS motion
   controller from Kohzu.  The controller has an `OEX' command for the
   variable-speed multi-axes motion used when the Bragg angle needs
   to be moved by more than 1 degree.  Now the qmono_bd IOC has fully
   replaced an old IOC modified from kohzuCtl; the old IOC had the
   following bug resulting in the energy values for successive scan
   points to overlap with a probability on the 1%-0.1% level.  When
   manipulating the monochromator (with ${P}KohzuModeBO set to 1)
   using ${P}BraggThetaAO, there may be "empty moves": ${P}KohzuMoving
   turns to 1 and then back to 0 after ~0.1s, but no ${P}${M}.DMOV
   ever turns from 1 to 0 during the entire step; a normal step takes
   ~2s, and the ${P}${M}.DMOV values undergo 1->0->1 transitions.



==> anc/qmono_hr.txt <==
Run the following three commands, each in a new terminal:
$ (cd /opt/epics/motorSimIOC/iocBoot/iocMotorSim && \
      ../../bin/linux-x86_64/motorSim ./st.cmd)
$ python3 -m queue_iocs.qmono_hr --list-pvs \
      --prefix mono_hr: --motor IOC: --phi1 m1 --phi2 m2
$ camonitor -S mono_hr:mono_state mono_hr:energy:rbv \
      mono_hr:phi1:rbv mono_hr:phi2:rbv

Open another new terminal, and run the following commands:
$ caput IOC:m1.VAL 14.31; caput IOC:m2.VAL 7.15; sleep 15.0
$ caput -cS mono_hr:mono_mode hr_symm
$ caput -cS mono_hr:miller1 'Si 10 6 4'
$ caput -cS mono_hr:miller2 'Si 10 6 4'
$ caput -cS mono_hr:mono_variant theta12
$ caput -c mono_hr:world 0.03
$ caput -c mono_hr:energy:val 14414.0000
$ caput -cS mono_hr:mono_state manual
$ caput -c mono_hr:energy:val 14414.0025
$ caput -c mono_hr:move_stop 0; sleep 1.0
$ caput -cS mono_hr:mono_state auto
$ caput -c mono_hr:energy:val 14414.0050; sleep 1.0



==> anc/qscan_rate.py <==
#!/usr/bin/python3

from caproto.server import template_arg_parser
from queue_iocs.qioc_base import QScanIOC, pvproperty, pvpropertyq

class RateIOC(QScanIOC):
    _min_scan = 0.001
    scan = pvproperty(value = 0.01)
    test = pvpropertyq(value = 0)

    def on_scan(self):
        self.qwrite("test", self.qread("test") + 1)

def parse_rate(*argv):
    parser, split_args = template_arg_parser\
        (desc = "", default_prefix = "rate:", macros = {})
    return split_args(parser.parse_args(argv))

if __name__ == "__main__":
    import sys
    ioc_options, run_options = parse_rate(*sys.argv[1:])
    RateIOC(**ioc_options).run(**run_options)



==> anc/qseq_bestec.py <==
#!/usr/bin/python3

from caproto import CaprotoTimeoutError
from caproto.server import template_arg_parser
from queue_iocs.qioc_base import QSequencerIOC, pvpropertyq
from queue_iocs.qioc_utils import non_fatal, rm_base

class SeqBestecIOCBase(QSequencerIOC):
    @classmethod
    def make_ioc(cls, slaves):
        # Given a table of master-PV suffixes and their slave-PV suffixes, make
        # a subclass that extends `SeqBestecIOCBase' with the specified slave-PV
        # members, eg. `${P}hex:axisH1:AxisID' corresponds to the PV member
        # `hex_axisH1_AxisID'.
        return type(rm_base(cls), (cls,), dict([("_slaves", slaves)] + [
            ((k + "_" + v).replace(":", "_"),
                pvpropertyq(name = k + "_" + v, value = 0.0))
            for k, vs in slaves.items() for v in vs
        ]))

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        self._states, self._epvs = [self.serve_all], {}
        for k in self._slaves:
            k, pv = k.replace(":", "_"), kwargs["prefix"] + k
            self._epvs[k] = self._ectx.get_pvs(pv)[0]
            self.monitor(k, pv)
        # Maps req[0] returned by get_req() (cf. serve_all()) into the master
        # and slave suffixes and necessary ancillary information, eg:
        #  "hex_axisH1_AxisID" => ("hex_axisH1", "AxisID", ["AxisID", ...])
        slaves = [(k.replace(":", "_"), [v.replace(":", "_") for v in vs])
            for k, vs in self._slaves.items()]
        slaves = [(k + "_" + v, (k, v, vs)) for k, vs in slaves
            for v in vs + ["conn", "monitor"]]
        self._slaves = dict(slaves)
        assert len(self._slaves) == len(slaves)

    def serve_all(self):
        reply, req = self.get_req()
        k, v_, vs = self._slaves[req[0]]
        # Because of monitor() called in __init__(), the connection states and
        # values of the master-PVs are reflected in `req', eg.
        #  `${P}hex:axisH1' becomes connected => ["hex_axisH1_conn", True]
        #  `${P}hex:axisH1' value becomes [1.0] => ["hex_axisH1_monitor", [1.0]]
        if v_ == "conn":
            reply(*req[1:])
        elif v_ == "monitor":
            if len(req[-1]) < len(vs):
                # A simulation master-IOC may be used for tests, where the
                # length of the master-PVs are initially 0; in this case, reset
                # the master-PVs according to the latest slave-PV values.
                with non_fatal(CaprotoTimeoutError):
                    self._epvs[k].write([
                        self.qread(k + "_" + v) for v in vs
                    ], wait = False)
            else:
                self.qwrites({k + "_" + v: x for v, x in zip(vs, req[-1])})
            reply(*req[1:])
        else:
            # `caput' on the slave-PVs (made with `pvpropertyq') are also
            # reflected in `req', eg.
            #  caput ${P}hex:axisH1:AxisID 1.0 => ["hex_axisH1_AxisID", 1.0]
            with non_fatal(CaprotoTimeoutError):
                self._epvs[k].write([
                    req[-1] if v == v_ else self.qread(k + "_" + v) for v in vs
                ], wait = False)
            # if req[1:] is [1.0], reply(*req[1:]) expands to reply(1.0), which
            # updates the PV's value to 1.0 and fires put callback (`caput -c').
            # Passing an `Exception' to reply() denies the caput operation, but
            # the IOC is free to call qwrite()/qwrites() some other time (here
            # done when monitored updates are received).
            reply(Exception("delayed"))
        # This state always transitions to the 0-th element of `self._states';
        # but as was set in __init__(), this state machine has only one state,
        # which is serve_all() itself.
        return 0

def make_sbestec(**options):
    # Generate the table of master-PV suffixes and their slave-PV suffixes, eg.
    # `${P}hex:axisH1' corresponds to `AxisID', `Position', ...
    slaves = dict([
        (p + k, ["AxisID", "Position", "motorSteps", "isMoving", "RLS", "FLS"])
        for p, ks in [
            ("aperture:AB", "TBLR"), ("hex:axisH", "123456"),  # ...
        ] for k in ks
    ] + [
        ("mono:setEnergy", ["TargetEnergy", "VelocityCoeff"]),
        ("mono:setWavelength", ["TargetWavelength", "VelocityCoeff"]),  # ...
    ])
    return SeqBestecIOCBase.make_ioc(slaves)(**options)

def parse_sbestec(*argv):
    parser, split_args = template_arg_parser\
        (desc = "", default_prefix = "seq_bestec:")
    return split_args(parser.parse_args(argv))

if __name__ == "__main__":
    import sys
    ioc_options, run_options = parse_sbestec(*sys.argv[1:])
    make_sbestec(**ioc_options).run(**run_options)



==> anc/queue_epics_motor.ui <==
<?xml version="1.0" encoding="UTF-8"?>
<ui version="4.0">
 <class>Form</class>
 <widget class="QWidget" name="Form">
  <property name="geometry">
   <rect>
    <x>0</x>
    <y>0</y>
    <width>554</width>
    <height>43</height>
   </rect>
  </property>
  <property name="windowTitle">
   <string>Motor - ${Q}</string>
  </property>
  <layout class="QHBoxLayout" name="horizontalLayout_2">
   <item>
    <layout class="QHBoxLayout" name="horizontalLayout_3">
     <item>
      <widget class="PyDMLabel" name="PyDMLabel_2">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Expanding" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="minimumSize">
        <size>
         <width>120</width>
         <height>0</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="text">
        <string>${N}</string>
       </property>
       <property name="alignment">
        <set>Qt::AlignCenter</set>
       </property>
      </widget>
     </item>
     <item>
      <widget class="PyDMLineEdit" name="PyDMLineEdit">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Expanding" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="minimumSize">
        <size>
         <width>75</width>
         <height>0</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="alignment">
        <set>Qt::AlignCenter</set>
       </property>
       <property name="precision" stdset="0">
        <number>-1</number>
       </property>
       <property name="precisionFromPV" stdset="0">
        <bool>false</bool>
       </property>
       <property name="channel" stdset="0">
        <string>ca://${Q}${N}val</string>
       </property>
      </widget>
     </item>
     <item>
      <widget class="PyDMLabel" name="PyDMLabel">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Expanding" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="minimumSize">
        <size>
         <width>75</width>
         <height>0</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="alignment">
        <set>Qt::AlignCenter</set>
       </property>
       <property name="precision" stdset="0">
        <number>-1</number>
       </property>
       <property name="precisionFromPV" stdset="0">
        <bool>false</bool>
       </property>
       <property name="channel" stdset="0">
        <string>ca://${Q}${N}rbv</string>
       </property>
      </widget>
     </item>
     <item>
      <widget class="PyDMByteIndicator" name="PyDMByteIndicator_3">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Maximum" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="maximumSize">
        <size>
         <width>15</width>
         <height>16777215</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="channel" stdset="0">
        <string>ca://${Q}${N}dmov</string>
       </property>
       <property name="onColor" stdset="0">
        <color>
         <red>100</red>
         <green>100</green>
         <blue>100</blue>
        </color>
       </property>
       <property name="offColor" stdset="0">
        <color>
         <red>0</red>
         <green>255</green>
         <blue>0</blue>
        </color>
       </property>
       <property name="showLabels" stdset="0">
        <bool>false</bool>
       </property>
       <property name="circles" stdset="0">
        <bool>true</bool>
       </property>
      </widget>
     </item>
     <item>
      <widget class="PyDMByteIndicator" name="PyDMByteIndicator">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Maximum" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="maximumSize">
        <size>
         <width>10</width>
         <height>16777215</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="rules" stdset="0">
        <string>[{&quot;name&quot;: &quot;Opacity&quot;, &quot;property&quot;: &quot;Opacity&quot;, &quot;initial_value&quot;: &quot;&quot;, &quot;expression&quot;: &quot;ch[0]&quot;, &quot;channels&quot;: [{&quot;channel&quot;: &quot;ca://${P}${M}.LLS&quot;, &quot;trigger&quot;: true, &quot;use_enum&quot;: false}], &quot;notes&quot;: &quot;&quot;}]</string>
       </property>
       <property name="channel" stdset="0">
        <string>ca://${P}${M}.LLS</string>
       </property>
       <property name="onColor" stdset="0">
        <color>
         <red>255</red>
         <green>0</green>
         <blue>0</blue>
        </color>
       </property>
       <property name="offColor" stdset="0">
        <color>
         <red>0</red>
         <green>255</green>
         <blue>0</blue>
        </color>
       </property>
       <property name="showLabels" stdset="0">
        <bool>false</bool>
       </property>
      </widget>
     </item>
     <item>
      <widget class="PyDMPushButton" name="PyDMPushButton">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Maximum" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="maximumSize">
        <size>
         <width>25</width>
         <height>16777215</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="text">
        <string>&lt;</string>
       </property>
       <property name="rules" stdset="0">
        <string>[{&quot;name&quot;: &quot;pressValueFloat&quot;, &quot;property&quot;: &quot;pressValue - float&quot;, &quot;initial_value&quot;: &quot;&quot;, &quot;expression&quot;: &quot;-ch[0]&quot;, &quot;channels&quot;: [{&quot;channel&quot;: &quot;ca://${P}${M}.TWV&quot;, &quot;trigger&quot;: true, &quot;use_enum&quot;: false}], &quot;notes&quot;: &quot;&quot;}]</string>
       </property>
       <property name="channel" stdset="0">
        <string>ca://${Q}${N}val</string>
       </property>
       <property name="pressValue" stdset="0">
        <string>0.0</string>
       </property>
       <property name="relativeChange" stdset="0">
        <bool>true</bool>
       </property>
      </widget>
     </item>
     <item>
      <widget class="PyDMLineEdit" name="PyDMLineEdit_2">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Expanding" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="minimumSize">
        <size>
         <width>50</width>
         <height>0</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="alignment">
        <set>Qt::AlignCenter</set>
       </property>
       <property name="channel" stdset="0">
        <string>ca://${P}${M}.TWV</string>
       </property>
      </widget>
     </item>
     <item>
      <widget class="PyDMPushButton" name="PyDMPushButton_2">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Maximum" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="maximumSize">
        <size>
         <width>25</width>
         <height>16777215</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="text">
        <string>&gt;</string>
       </property>
       <property name="rules" stdset="0">
        <string>[{&quot;name&quot;: &quot;pressValueFloat&quot;, &quot;property&quot;: &quot;pressValue - float&quot;, &quot;initial_value&quot;: &quot;&quot;, &quot;expression&quot;: &quot;ch[0]&quot;, &quot;channels&quot;: [{&quot;channel&quot;: &quot;ca://${P}${M}.TWV&quot;, &quot;trigger&quot;: true, &quot;use_enum&quot;: false}], &quot;notes&quot;: &quot;&quot;}]</string>
       </property>
       <property name="channel" stdset="0">
        <string>ca://${Q}${N}val</string>
       </property>
       <property name="pressValue" stdset="0">
        <string>0.0</string>
       </property>
       <property name="relativeChange" stdset="0">
        <bool>true</bool>
       </property>
      </widget>
     </item>
     <item>
      <widget class="PyDMByteIndicator" name="PyDMByteIndicator_2">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Maximum" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="maximumSize">
        <size>
         <width>10</width>
         <height>16777215</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="rules" stdset="0">
        <string>[{&quot;name&quot;: &quot;Opacity&quot;, &quot;property&quot;: &quot;Opacity&quot;, &quot;initial_value&quot;: &quot;&quot;, &quot;expression&quot;: &quot;ch[0]&quot;, &quot;channels&quot;: [{&quot;channel&quot;: &quot;ca://${P}${M}.HLS&quot;, &quot;trigger&quot;: true, &quot;use_enum&quot;: false}], &quot;notes&quot;: &quot;&quot;}]</string>
       </property>
       <property name="channel" stdset="0">
        <string>ca://${P}${M}.HLS</string>
       </property>
       <property name="onColor" stdset="0">
        <color>
         <red>255</red>
         <green>0</green>
         <blue>0</blue>
        </color>
       </property>
       <property name="offColor" stdset="0">
        <color>
         <red>0</red>
         <green>255</green>
         <blue>0</blue>
        </color>
       </property>
       <property name="showLabels" stdset="0">
        <bool>false</bool>
       </property>
      </widget>
     </item>
     <item>
      <widget class="PyDMPushButton" name="PyDMPushButton_3">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Maximum" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="maximumSize">
        <size>
         <width>75</width>
         <height>16777215</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="styleSheet">
        <string notr="true">background-color: red;</string>
       </property>
       <property name="text">
        <string>Stop</string>
       </property>
       <property name="channel" stdset="0">
        <string>ca://${Q}${N}dmov</string>
       </property>
       <property name="pressValue" stdset="0">
        <string>1</string>
       </property>
      </widget>
     </item>
    </layout>
   </item>
  </layout>
 </widget>
 <customwidgets>
  <customwidget>
   <class>PyDMLabel</class>
   <extends>QLabel</extends>
   <header>pydm.widgets.label</header>
  </customwidget>
  <customwidget>
   <class>PyDMByteIndicator</class>
   <extends>QWidget</extends>
   <header>pydm.widgets.byte</header>
  </customwidget>
  <customwidget>
   <class>PyDMLineEdit</class>
   <extends>QLineEdit</extends>
   <header>pydm.widgets.line_edit</header>
  </customwidget>
  <customwidget>
   <class>PyDMPushButton</class>
   <extends>QPushButton</extends>
   <header>pydm.widgets.pushbutton</header>
  </customwidget>
 </customwidgets>
 <resources/>
 <connections/>
</ui>


==> anc/queue_motor.ui <==
<?xml version="1.0" encoding="UTF-8"?>
<ui version="4.0">
 <class>Form</class>
 <widget class="QWidget" name="Form">
  <property name="geometry">
   <rect>
    <x>0</x>
    <y>0</y>
    <width>522</width>
    <height>43</height>
   </rect>
  </property>
  <property name="windowTitle">
   <string>Motor - ${Q}</string>
  </property>
  <layout class="QHBoxLayout" name="horizontalLayout_2">
   <item>
    <layout class="QHBoxLayout" name="horizontalLayout_3">
     <item>
      <widget class="PyDMLabel" name="PyDMLabel_2">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Expanding" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="minimumSize">
        <size>
         <width>120</width>
         <height>0</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="text">
        <string>${N}</string>
       </property>
       <property name="alignment">
        <set>Qt::AlignCenter</set>
       </property>
      </widget>
     </item>
     <item>
      <widget class="PyDMLineEdit" name="PyDMLineEdit">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Expanding" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="minimumSize">
        <size>
         <width>75</width>
         <height>0</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="alignment">
        <set>Qt::AlignCenter</set>
       </property>
       <property name="precision" stdset="0">
        <number>-1</number>
       </property>
       <property name="precisionFromPV" stdset="0">
        <bool>false</bool>
       </property>
       <property name="channel" stdset="0">
        <string>ca://${Q}${N}val</string>
       </property>
      </widget>
     </item>
     <item>
      <widget class="PyDMLabel" name="PyDMLabel">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Expanding" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="minimumSize">
        <size>
         <width>75</width>
         <height>0</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="alignment">
        <set>Qt::AlignCenter</set>
       </property>
       <property name="precision" stdset="0">
        <number>-1</number>
       </property>
       <property name="precisionFromPV" stdset="0">
        <bool>false</bool>
       </property>
       <property name="channel" stdset="0">
        <string>ca://${Q}${N}rbv</string>
       </property>
      </widget>
     </item>
     <item>
      <widget class="PyDMByteIndicator" name="PyDMByteIndicator_3">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Maximum" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="maximumSize">
        <size>
         <width>15</width>
         <height>16777215</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="channel" stdset="0">
        <string>ca://${Q}${N}dmov</string>
       </property>
       <property name="onColor" stdset="0">
        <color>
         <red>100</red>
         <green>100</green>
         <blue>100</blue>
        </color>
       </property>
       <property name="offColor" stdset="0">
        <color>
         <red>0</red>
         <green>255</green>
         <blue>0</blue>
        </color>
       </property>
       <property name="showLabels" stdset="0">
        <bool>false</bool>
       </property>
       <property name="circles" stdset="0">
        <bool>true</bool>
       </property>
      </widget>
     </item>
     <item>
      <widget class="PyDMPushButton" name="PyDMPushButton">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Maximum" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="maximumSize">
        <size>
         <width>25</width>
         <height>16777215</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="text">
        <string>&lt;</string>
       </property>
       <property name="rules" stdset="0">
        <string>[{&quot;name&quot;: &quot;pressValueFloat&quot;, &quot;property&quot;: &quot;pressValue - float&quot;, &quot;initial_value&quot;: &quot;&quot;, &quot;expression&quot;: &quot;-ch[0]&quot;, &quot;channels&quot;: [{&quot;channel&quot;: &quot;loc://${Q}${N}twv&quot;, &quot;trigger&quot;: true, &quot;use_enum&quot;: false}], &quot;notes&quot;: &quot;&quot;}]</string>
       </property>
       <property name="channel" stdset="0">
        <string>ca://${Q}${N}val</string>
       </property>
       <property name="pressValue" stdset="0">
        <string>0.0</string>
       </property>
       <property name="relativeChange" stdset="0">
        <bool>true</bool>
       </property>
      </widget>
     </item>
     <item>
      <widget class="PyDMLineEdit" name="PyDMLineEdit_2">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Expanding" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="minimumSize">
        <size>
         <width>50</width>
         <height>0</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="alignment">
        <set>Qt::AlignCenter</set>
       </property>
       <property name="precision" stdset="0">
        <number>-1</number>
       </property>
       <property name="precisionFromPV" stdset="0">
        <bool>false</bool>
       </property>
       <property name="channel" stdset="0">
        <string>loc://${Q}${N}twv</string>
       </property>
      </widget>
     </item>
     <item>
      <widget class="PyDMPushButton" name="PyDMPushButton_2">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Maximum" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="maximumSize">
        <size>
         <width>25</width>
         <height>16777215</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="text">
        <string>&gt;</string>
       </property>
       <property name="rules" stdset="0">
        <string>[{&quot;name&quot;: &quot;pressValueFloat&quot;, &quot;property&quot;: &quot;pressValue - float&quot;, &quot;initial_value&quot;: &quot;&quot;, &quot;expression&quot;: &quot;ch[0]&quot;, &quot;channels&quot;: [{&quot;channel&quot;: &quot;loc://${Q}${N}twv?type=float&amp;init=1.0&quot;, &quot;trigger&quot;: true, &quot;use_enum&quot;: false}], &quot;notes&quot;: &quot;&quot;}]</string>
       </property>
       <property name="channel" stdset="0">
        <string>ca://${Q}${N}val</string>
       </property>
       <property name="pressValue" stdset="0">
        <string>0.0</string>
       </property>
       <property name="relativeChange" stdset="0">
        <bool>true</bool>
       </property>
      </widget>
     </item>
     <item>
      <widget class="PyDMPushButton" name="PyDMPushButton_3">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Maximum" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="maximumSize">
        <size>
         <width>75</width>
         <height>16777215</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="styleSheet">
        <string notr="true">background-color: red;</string>
       </property>
       <property name="text">
        <string>Stop</string>
       </property>
       <property name="channel" stdset="0">
        <string>ca://${Q}${N}dmov</string>
       </property>
       <property name="pressValue" stdset="0">
        <string>1</string>
       </property>
      </widget>
     </item>
    </layout>
   </item>
  </layout>
 </widget>
 <customwidgets>
  <customwidget>
   <class>PyDMLabel</class>
   <extends>QLabel</extends>
   <header>pydm.widgets.label</header>
  </customwidget>
  <customwidget>
   <class>PyDMByteIndicator</class>
   <extends>QWidget</extends>
   <header>pydm.widgets.byte</header>
  </customwidget>
  <customwidget>
   <class>PyDMLineEdit</class>
   <extends>QLineEdit</extends>
   <header>pydm.widgets.line_edit</header>
  </customwidget>
  <customwidget>
   <class>PyDMPushButton</class>
   <extends>QPushButton</extends>
   <header>pydm.widgets.pushbutton</header>
  </customwidget>
 </customwidgets>
 <resources/>
 <connections/>
</ui>


==> anc/s6_epics.ui <==
<?xml version="1.0" encoding="UTF-8"?>
<ui version="4.0">
 <class>Form</class>
 <widget class="QWidget" name="Form">
  <property name="geometry">
   <rect>
    <x>0</x>
    <y>0</y>
    <width>519</width>
    <height>43</height>
   </rect>
  </property>
  <property name="windowTitle">
   <string>s6-epics - ${s6}</string>
  </property>
  <layout class="QHBoxLayout" name="horizontalLayout_2">
   <item>
    <layout class="QHBoxLayout" name="horizontalLayout">
     <item>
      <widget class="PyDMLabel" name="PyDMLabel">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Expanding" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="text">
        <string>${ioc}</string>
       </property>
      </widget>
     </item>
     <item>
      <widget class="PyDMByteIndicator" name="PyDMByteIndicator">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Maximum" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="maximumSize">
        <size>
         <width>15</width>
         <height>16777215</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="channel" stdset="0">
        <string>ca://${s6}${ioc}start</string>
       </property>
       <property name="showLabels" stdset="0">
        <bool>false</bool>
       </property>
       <property name="circles" stdset="0">
        <bool>true</bool>
       </property>
      </widget>
     </item>
     <item>
      <widget class="PyDMPushButton" name="PyDMPushButton">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Maximum" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="maximumSize">
        <size>
         <width>75</width>
         <height>16777215</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="text">
        <string>Start</string>
       </property>
       <property name="channel" stdset="0">
        <string>ca://${s6}${ioc}start</string>
       </property>
       <property name="pressValue" stdset="0">
        <string>1</string>
       </property>
      </widget>
     </item>
     <item>
      <widget class="PyDMPushButton" name="PyDMPushButton_2">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Maximum" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="maximumSize">
        <size>
         <width>75</width>
         <height>16777215</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="text">
        <string>Stop</string>
       </property>
       <property name="channel" stdset="0">
        <string>ca://${s6}${ioc}start</string>
       </property>
       <property name="pressValue" stdset="0">
        <string>0</string>
       </property>
      </widget>
     </item>
     <item>
      <widget class="PyDMByteIndicator" name="PyDMByteIndicator_2">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Maximum" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="maximumSize">
        <size>
         <width>15</width>
         <height>16777215</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="channel" stdset="0">
        <string>ca://${s6}${ioc}enable</string>
       </property>
       <property name="showLabels" stdset="0">
        <bool>false</bool>
       </property>
       <property name="circles" stdset="0">
        <bool>true</bool>
       </property>
      </widget>
     </item>
     <item>
      <widget class="PyDMPushButton" name="PyDMPushButton_3">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Maximum" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="maximumSize">
        <size>
         <width>75</width>
         <height>16777215</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="text">
        <string>Enable</string>
       </property>
       <property name="channel" stdset="0">
        <string>ca://${s6}${ioc}enable</string>
       </property>
       <property name="pressValue" stdset="0">
        <string>1</string>
       </property>
      </widget>
     </item>
     <item>
      <widget class="PyDMPushButton" name="PyDMPushButton_4">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Maximum" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="maximumSize">
        <size>
         <width>75</width>
         <height>16777215</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="text">
        <string>Disable</string>
       </property>
       <property name="channel" stdset="0">
        <string>ca://${s6}${ioc}enable</string>
       </property>
       <property name="pressValue" stdset="0">
        <string>0</string>
       </property>
      </widget>
     </item>
     <item>
      <widget class="PyDMRelatedDisplayButton" name="PyDMRelatedDisplayButton">
       <property name="sizePolicy">
        <sizepolicy hsizetype="Maximum" vsizetype="Fixed">
         <horstretch>0</horstretch>
         <verstretch>0</verstretch>
        </sizepolicy>
       </property>
       <property name="minimumSize">
        <size>
         <width>75</width>
         <height>0</height>
        </size>
       </property>
       <property name="maximumSize">
        <size>
         <width>75</width>
         <height>16777215</height>
        </size>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="text">
        <string>Log...</string>
       </property>
       <property name="filenames" stdset="0">
        <stringlist>
         <string>s6_epics_log.ui</string>
        </stringlist>
       </property>
       <property name="showIcon" stdset="0">
        <bool>false</bool>
       </property>
      </widget>
     </item>
    </layout>
   </item>
  </layout>
 </widget>
 <customwidgets>
  <customwidget>
   <class>PyDMLabel</class>
   <extends>QLabel</extends>
   <header>pydm.widgets.label</header>
  </customwidget>
  <customwidget>
   <class>PyDMByteIndicator</class>
   <extends>QWidget</extends>
   <header>pydm.widgets.byte</header>
  </customwidget>
  <customwidget>
   <class>PyDMPushButton</class>
   <extends>QPushButton</extends>
   <header>pydm.widgets.pushbutton</header>
  </customwidget>
  <customwidget>
   <class>PyDMRelatedDisplayButton</class>
   <extends>QPushButton</extends>
   <header>pydm.widgets.related_display_button</header>
  </customwidget>
 </customwidgets>
 <resources/>
 <connections/>
</ui>


==> anc/s6_epics_log.ui <==
<?xml version="1.0" encoding="UTF-8"?>
<ui version="4.0">
 <class>Form</class>
 <widget class="QWidget" name="Form">
  <property name="geometry">
   <rect>
    <x>0</x>
    <y>0</y>
    <width>770</width>
    <height>531</height>
   </rect>
  </property>
  <property name="windowTitle">
   <string>s6-epics - ${s6}</string>
  </property>
  <layout class="QHBoxLayout" name="horizontalLayout_2">
   <item>
    <layout class="QVBoxLayout" name="verticalLayout_2">
     <item>
      <layout class="QHBoxLayout" name="horizontalLayout">
       <item>
        <widget class="PyDMLabel" name="PyDMLabel">
         <property name="sizePolicy">
          <sizepolicy hsizetype="Expanding" vsizetype="Fixed">
           <horstretch>0</horstretch>
           <verstretch>0</verstretch>
          </sizepolicy>
         </property>
         <property name="toolTip">
          <string/>
         </property>
         <property name="text">
          <string>${ioc}</string>
         </property>
        </widget>
       </item>
       <item>
        <widget class="PyDMByteIndicator" name="PyDMByteIndicator">
         <property name="sizePolicy">
          <sizepolicy hsizetype="Maximum" vsizetype="Fixed">
           <horstretch>0</horstretch>
           <verstretch>0</verstretch>
          </sizepolicy>
         </property>
         <property name="maximumSize">
          <size>
           <width>15</width>
           <height>16777215</height>
          </size>
         </property>
         <property name="toolTip">
          <string/>
         </property>
         <property name="channel" stdset="0">
          <string>ca://${s6}${ioc}start</string>
         </property>
         <property name="showLabels" stdset="0">
          <bool>false</bool>
         </property>
         <property name="circles" stdset="0">
          <bool>true</bool>
         </property>
        </widget>
       </item>
       <item>
        <widget class="PyDMPushButton" name="PyDMPushButton">
         <property name="sizePolicy">
          <sizepolicy hsizetype="Maximum" vsizetype="Fixed">
           <horstretch>0</horstretch>
           <verstretch>0</verstretch>
          </sizepolicy>
         </property>
         <property name="maximumSize">
          <size>
           <width>75</width>
           <height>16777215</height>
          </size>
         </property>
         <property name="toolTip">
          <string/>
         </property>
         <property name="text">
          <string>Start</string>
         </property>
         <property name="channel" stdset="0">
          <string>ca://${s6}${ioc}start</string>
         </property>
         <property name="pressValue" stdset="0">
          <string>1</string>
         </property>
        </widget>
       </item>
       <item>
        <widget class="PyDMPushButton" name="PyDMPushButton_2">
         <property name="sizePolicy">
          <sizepolicy hsizetype="Maximum" vsizetype="Fixed">
           <horstretch>0</horstretch>
           <verstretch>0</verstretch>
          </sizepolicy>
         </property>
         <property name="maximumSize">
          <size>
           <width>75</width>
           <height>16777215</height>
          </size>
         </property>
         <property name="toolTip">
          <string/>
         </property>
         <property name="text">
          <string>Stop</string>
         </property>
         <property name="channel" stdset="0">
          <string>ca://${s6}${ioc}start</string>
         </property>
         <property name="pressValue" stdset="0">
          <string>0</string>
         </property>
        </widget>
       </item>
       <item>
        <widget class="PyDMByteIndicator" name="PyDMByteIndicator_2">
         <property name="sizePolicy">
          <sizepolicy hsizetype="Maximum" vsizetype="Fixed">
           <horstretch>0</horstretch>
           <verstretch>0</verstretch>
          </sizepolicy>
         </property>
         <property name="maximumSize">
          <size>
           <width>15</width>
           <height>16777215</height>
          </size>
         </property>
         <property name="toolTip">
          <string/>
         </property>
         <property name="channel" stdset="0">
          <string>ca://${s6}${ioc}enable</string>
         </property>
         <property name="showLabels" stdset="0">
          <bool>false</bool>
         </property>
         <property name="circles" stdset="0">
          <bool>true</bool>
         </property>
        </widget>
       </item>
       <item>
        <widget class="PyDMPushButton" name="PyDMPushButton_3">
         <property name="sizePolicy">
          <sizepolicy hsizetype="Maximum" vsizetype="Fixed">
           <horstretch>0</horstretch>
           <verstretch>0</verstretch>
          </sizepolicy>
         </property>
         <property name="maximumSize">
          <size>
           <width>75</width>
           <height>16777215</height>
          </size>
         </property>
         <property name="toolTip">
          <string/>
         </property>
         <property name="text">
          <string>Enable</string>
         </property>
         <property name="channel" stdset="0">
          <string>ca://${s6}${ioc}enable</string>
         </property>
         <property name="pressValue" stdset="0">
          <string>1</string>
         </property>
        </widget>
       </item>
       <item>
        <widget class="PyDMPushButton" name="PyDMPushButton_4">
         <property name="sizePolicy">
          <sizepolicy hsizetype="Maximum" vsizetype="Fixed">
           <horstretch>0</horstretch>
           <verstretch>0</verstretch>
          </sizepolicy>
         </property>
         <property name="maximumSize">
          <size>
           <width>75</width>
           <height>16777215</height>
          </size>
         </property>
         <property name="toolTip">
          <string/>
         </property>
         <property name="text">
          <string>Disable</string>
         </property>
         <property name="channel" stdset="0">
          <string>ca://${s6}${ioc}enable</string>
         </property>
         <property name="pressValue" stdset="0">
          <string>0</string>
         </property>
        </widget>
       </item>
      </layout>
     </item>
     <item>
      <widget class="PyDMTextEdit" name="PyDMTextEdit">
       <property name="baseSize">
        <size>
         <width>750</width>
         <height>480</height>
        </size>
       </property>
       <property name="font">
        <font>
         <family>Monospace</family>
        </font>
       </property>
       <property name="toolTip">
        <string/>
       </property>
       <property name="channel" stdset="0">
        <string>ca://${s6}${ioc}log</string>
       </property>
       <property name="cursorAtEnd" stdset="0">
        <bool>true</bool>
       </property>
      </widget>
     </item>
    </layout>
   </item>
  </layout>
 </widget>
 <customwidgets>
  <customwidget>
   <class>PyDMLabel</class>
   <extends>QLabel</extends>
   <header>pydm.widgets.label</header>
  </customwidget>
  <customwidget>
   <class>PyDMByteIndicator</class>
   <extends>QWidget</extends>
   <header>pydm.widgets.byte</header>
  </customwidget>
  <customwidget>
   <class>PyDMTextEdit</class>
   <extends>QTextEdit</extends>
   <header>pydm.widgets.line_edit</header>
  </customwidget>
  <customwidget>
   <class>PyDMPushButton</class>
   <extends>QPushButton</extends>
   <header>pydm.widgets.pushbutton</header>
  </customwidget>
 </customwidgets>
 <resources/>
 <connections/>
</ui>

